An algorithmic exploration of the existence of high-order summation by parts operators with diagonal norm

This paper explores a common class of diagonal-norm summation by parts (SBP) operators found in the literature, which can be parameterized by an integer triple $(s,t,r)$ representing the interior order of accuracy ($2s)$, the boundary order of accuracy ($t$), and the dimension of the boundary closure ($r$). There is no simple formula for determining whether or not an SBP operator exists for a given triple of parameters. Instead, one must check that certain compatibility conditions are met: namely that a particular linear system of equations has a positive solution. Partly because of the complexity involved, not much is known about diagonal-norm SBP operators with $2s>10$. By utilizing a new algorithm for answering the question "Does an SBP operator exist for the parameters $(s,t,r)$?", it is possible to explore the existence of SBP operators with high order accuracy, and previously unknown SBP operators with interior order of accuracy as large as $2s=30$ are found. Additionally, a method for optimizing the spectral radius of the SBP derivative is introduced, and the effectiveness of this method is explored through numerical experiment.

==> anc/D_6_6_15.txt <==
 1     1    -1.735744761135539e+00
 1     2    2.307154400697361e+00
 1     3    -8.049541548921420e-02
 1     4    -5.054323197649326e-01
 1     5    -2.276940626773821e-01
 1     6    -4.332046513157440e-03
 1     7    1.922516500571120e-01
 1     8    1.841426475531248e-01
 1     9    4.299540500353117e-02
 1    10    -8.425321510779284e-02
 1    11    -1.783432239793461e-01
 1    12    -9.098340284317097e-02
 1    13    2.989603414709966e-01
 1    14    -1.262666707971657e-01
 1    15    8.040673525575449e-03
 2     1    -4.259233932680148e-01
 2     3    1.077970170802666e-01
 2     4    3.305658398446859e-01
 2     5    1.023936809322525e-01
 2     6    1.004615991085861e-02
 2     7    -9.993439452786020e-02
 2     8    -8.071677622127596e-02
 2     9    -2.794842118590027e-02
 2    10    4.202296437592187e-02
 2    11    8.084986053360355e-02
 2    12    4.970793893896007e-02
 2    13    -1.480838886705940e-01
 2    14    6.449962737470759e-02
 2    15    -5.276215117611654e-03
 3     1    9.648866897889277e-02
 3     2    -6.999339806925928e-01
 3     4    6.447106132171313e-01
 3     5    1.610341017868972e-01
 3     6    -2.926101271261580e-01
 3     7    2.578035970538076e-02
 3     8    -3.649479605631123e-02
 3     9    2.039707558852247e-01
 3    10    -2.443704472345096e-02
 3    11    -4.983260374057472e-02
 3    12    -1.982796172639611e-01
 3    13    2.659121147554237e-01
 3    14    -1.104398155224152e-01
 3    15    1.413137079651327e-02
 4     1    9.507993640872410e-02
 4     2    -3.368441515472113e-01
 4     3    -1.011778679849722e-01
 4     5    1.664700006607916e-01
 4     6    8.420689674052668e-02
 4     7    1.234483107384551e-01
 4     8    3.371285340885326e-02
 4     9    -2.009043511216467e-02
 4    10    -4.311340633236862e-02
 4    11    -3.824719371220764e-02
 4    12    -2.775022659375772e-03
 4    13    8.248678009703486e-02
 4    14    -5.169933586327551e-02
 4    15    8.542635157189999e-03
 5     1    5.267797175762052e-02
 5     2    -1.283203869171410e-01
 5     3    -3.108064515385221e-02
 5     4    -2.047328098663259e-01
 5     6    1.528377576445926e-02
 5     7    1.842140733907868e-01
 5     8    1.776491663357457e-01
 5     9    4.220032524144508e-02
 5    10    -3.611067700750285e-02
 5    11    -1.090730089234403e-01
 5    12    -5.398262792345335e-02
 5    13    1.325672256468355e-01
 5    14    -3.865175590539601e-02
 5    15    -2.640626439781275e-03
 6     1    5.192760351242898e-03
 6     2    -6.523045708997477e-02
 6     3    2.926101271261579e-01
 6     4    -5.365707057867646e-01
 6     5    -7.918783828195401e-02
 6     7    1.455199260610844e-01
 6     8    4.392627009892030e-01
 6     9    -2.877704902282471e-01
 6    10    6.246304940524665e-02
 6    11    -8.757523368284212e-03
 6    12    2.373907173856874e-01
 6    13    -3.887671913712637e-01
 6    14    2.338336212010801e-01
 6    15    -4.998869639321427e-02
 7     1    -4.544951340626429e-02
 7     2    1.279732835762292e-01
 7     3    -5.084438112238577e-03
 7     4    -1.551380899582667e-01
 7     5    -1.882368423100825e-01
 7     6    -2.869964060279157e-02
 7     8    1.501531969717210e-01
 7     9    4.398683557974375e-02
 7    10    9.034991722085359e-02
 7    11    6.874263504449905e-02
 7    12    1.191424140454980e-02
 7    13    -1.387149470006835e-01
 7    14    8.081158783540948e-02
 7    15    -1.260822624267884e-02
 8     1    -3.065974203065793e-02
 8     2    7.279861004189266e-02
 8     3    5.069205358435631e-03
 8     4    -2.983896481040582e-02
 8     5    -1.278497691554543e-01
 8     6    -6.101453024095747e-02
 8     7    -1.057522301598588e-01
 8     9    3.518098475279482e-02
 8    10    1.267951379582364e-01
 8    11    1.709119775233402e-01
 8    12    4.871305182138817e-02
 8    13    -1.381315738947210e-01
 8    14    2.531339542383916e-02
 8    15    8.464447412128264e-03
 9     1    -5.153795872455654e-02
 9     2    1.814711596347261e-01
 9     3    -2.039707558852247e-01
 9     4    1.280172927036423e-01
 9     5    -2.186470530689342e-01
 9     6    2.877704902282471e-01
 9     7    -2.230327950727989e-01
 9     8    -2.532789210200124e-01
 9    10    -2.487018120584765e-02
 9    11    5.656432879788119e-01
 9    12    -3.179024054582303e-01
 9    13    3.080272260545759e-01
 9    14    -2.449533574878925e-01
 9    15    6.726397132349360e-02
10     1    2.846411764336633e-02
10     2    -7.690296670899374e-02
10     3    6.887391299700927e-03
10     4    7.742794040563218e-02
10     5    5.273142829480713e-02
10     6    -1.760472544430208e-02
10     7    -1.291159336943500e-01
10     8    -2.572762697778848e-01
10     9    7.009467453925059e-03
10    11    1.983435406810274e-01
10    12    -3.844771590180474e-02
10    13    2.943472385247488e-01
10    14    -1.771193581329739e-01
10    15    3.146739090039766e-02
10    16    -2.115455432962849e-04
11     1    2.792856995883971e-02
11     2    -6.858300759838749e-02
11     3    6.510292419375574e-03
11     4    3.183946691406334e-02
11     5    7.382985925399284e-02
11     6    1.144111158506918e-03
11     7    -4.553644254612264e-02
11     8    -1.607498111470597e-01
11     9    -7.389746738841917e-02
11    10    -9.193881548309495e-02
11    12    4.858403641270599e-02
11    13    2.953396945760745e-01
11    14    -1.897059300798801e-02
11    15    -2.681387584075025e-02
11    16    1.412040700223218e-03
11    17    -9.805838195994568e-05
12     1    1.090604649488924e-01
12     2    -3.227573129195589e-01
12     3    1.982796172639611e-01
12     4    1.768258806049677e-02
12     5    2.796931645632894e-01
12     6    -2.373907173856874e-01
12     7    -6.041049615427440e-02
12     8    -3.507005074362792e-01
12     9    3.179024054582303e-01
12    10    1.364157359619944e-01
12    11    -3.718833008893085e-01
12    13    -1.473587211078091e-01
12    14    5.107219886498376e-01
12    15    -1.500513994956780e-02
12    16    -7.430756001585824e-02
12    17    1.080837236594302e-02
12    18    -7.505814143015984e-04
13     1    -6.378169035524298e-02
13     2    1.711336527390002e-01
13     3    -4.732769992164881e-02
13     4    -9.354938176872968e-02
13     5    -1.222478620034153e-01
13     6    6.919375218960795e-02
13     7    1.251833421669687e-01
13     8    1.769951193441043e-01
13     9    -5.482345223653074e-02
13    10    -1.858793591648383e-01
13    11    -4.023575729350775e-01
13    12    2.622727189335804e-02
13    14    4.511356466215911e-01
13    15    -9.724618589400275e-02
13    16    5.877975311212341e-02
13    17    -1.322544445022777e-02
13    18    1.923701010942221e-03
13    19    -1.335903479820987e-04
14     1    3.979504551511218e-02
14     2    -1.101140274631495e-01
14     3    2.903760407152547e-02
14     4    8.661624791356937e-02
14     5    5.265409651744463e-02
14     6    -6.148116129069339e-02
14     7    -1.077344885099467e-01
14     8    -4.791555974685060e-02
14     9    6.440483965930399e-02
14    10    1.652323434850750e-01
14    11    3.817939983867793e-02
14    12    -1.342825757801646e-01
14    13    -6.664460164211102e-01
14    15    8.751759953804069e-01
14    16    -2.930619039503475e-01
14    17    8.683315672602888e-02
14    18    -1.953746026335650e-02
14    19    2.841812401942763e-03
14    20    -1.973480834682474e-04
15     1    -2.295575530984041e-03
15     2    8.159561455701054e-03
15     3    -3.365722305748102e-03
15     4    -1.296477975670818e-02
15     5    3.258582992375954e-03
15     6    1.190599786168119e-02
15     7    1.522628621820923e-02
15     8    -1.451388426876270e-02
15     9    -1.602051576712872e-02
15    10    -2.659185598017704e-02
15    11    4.888399224192811e-02
15    12    3.573831226733737e-03
15    13    1.301335540499094e-01
15    14    -7.927829095053140e-01
15    16    8.495094750506673e-01
15    17    -2.654717109533336e-01
15    18    7.865828472691364e-02
15    19    -1.769811406355557e-02
15    20    2.574271136517173e-03
15    21    -1.787688289248037e-04


==> anc/D_7_7_19.txt <==
 1     1    -1.754552946557504e+00
 1     2    2.345209894083892e+00
 1     3    -8.636479491706202e-02
 1     4    -4.975932327409831e-01
 1     5    -2.556211695798621e-01
 1     6    -9.377925992158616e-03
 1     7    1.219486406680527e-01
 1     8    2.598476496882233e-01
 1     9    4.906305700782601e-02
 1    10    7.175503013315506e-03
 1    11    -1.835062823875567e-01
 1    12    -9.270699686155356e-02
 1    13    -4.279927987175875e-02
 1    14    6.674899958146260e-02
 1    15    1.399377989608193e-01
 1    16    9.251056212129469e-02
 1    17    -2.618984128028438e-01
 1    18    1.093753904806818e-01
 1    19    -7.396453894285446e-03
 2     1    -4.224681836523952e-01
 2     3    9.519585706767025e-02
 2     4    3.252048336444571e-01
 2     5    1.154916477557817e-01
 2     6    1.604146507168319e-02
 2     7    -6.256174432221841e-02
 2     8    -1.147058260171211e-01
 2     9    -3.234899260277849e-02
 2    10    -8.364256133348716e-03
 2    11    8.732817252758281e-02
 2    12    4.261193564629120e-02
 2    13    2.573021615974002e-02
 2    14    -3.197333509750803e-02
 2    15    -6.417505489840815e-02
 2    16    -4.943802325135752e-02
 2    17    1.284659691733258e-01
 2    18    -5.426897745096624e-02
 2    19    4.234296379569518e-03
 3     1    1.290737280944650e-01
 3     2    -7.897813364007035e-01
 3     4    7.630667618949774e-01
 3     5    2.365838548879556e-01
 3     6    -4.474550410181938e-01
 3     7    -1.920041192853444e-02
 3     8    -1.196534271716760e-01
 3     9    2.929686129564721e-01
 3    10    1.575609782720336e-01
 3    11    -7.725562824889011e-02
 3    12    -9.332861517879769e-02
 3    13    -1.894871994232760e-01
 3    14    3.645683892677934e-02
 3    15    1.025871233365825e-01
 3    16    2.372493808582427e-01
 3    17    -3.217561322131540e-01
 3    18    1.079534201636067e-01
 3    19    -5.582907807889757e-03
 4     1    9.202203762098368e-02
 4     2    -3.338582268336545e-01
 4     3    -9.442322049023222e-02
 4     5    1.603989134838303e-01
 4     6    7.930690068964978e-02
 4     7    9.073007752489209e-02
 4     8    7.903071180169628e-02
 4     9    -1.803731088270011e-02
 4    10    -1.741040201900612e-02
 4    11    -6.853394752289585e-02
 4    12    -4.290119299815601e-03
 4    13    7.389743084732916e-03
 4    14    2.626828199962439e-02
 4    15    2.702526190416560e-02
 4    16    6.046664237556136e-03
 4    17    -6.730412642500060e-02
 4    18    4.334793527578331e-02
 4    19    -7.709174149609516e-03
 5     1    5.340323464679109e-02
 5     2    -1.339396110251175e-01
 5     3    -3.307156457620992e-02
 5     4    -1.811985789821321e-01
 5     6    1.308045640393775e-02
 5     7    1.133652990299192e-01
 5     8    2.168503904227126e-01
 5     9    4.597152244783657e-02
 5    10    1.266058178979724e-02
 5    11    -8.435104862333158e-02
 5    12    -6.118426685940177e-02
 5    13    -2.958089399819127e-02
 5    14    2.320411833164642e-02
 5    15    6.750174759054624e-02
 5    16    4.690775884408258e-02
 5    17    -1.014880925087619e-01
 5    18    3.020355234596657e-02
 5    19    1.665394719909585e-03
 6     1    1.401547784330771e-02
 6     2    -1.330861458932313e-01
 6     3    4.474550410181937e-01
 6     4    -6.409065438669067e-01
 6     5    -9.357358320941254e-02
 6     7    -2.099588284890555e-02
 6     8    8.657450839943829e-01
 6     9    -3.917205101886859e-01
 6    10    -1.906924649687826e-01
 6    11    7.734530512040182e-02
 6    12    -7.582345324718003e-04
 6    13    1.879784251791680e-01
 6    14    -5.245287214287118e-02
 6    15    -4.865693913984183e-02
 6    16    -2.223725245901652e-01
 6    17    3.473922672169965e-01
 6    18    -1.753746911964708e-01
 6    19    3.065879220529438e-02
 7     1    -4.399968432964061e-02
 7     2    1.253052179620718e-01
 7     3    4.635344698386484e-03
 7     4    -1.770135446426590e-01
 7     5    -1.957861603769714e-01
 7     6    5.068805534686602e-03
 7     8    1.907370532170723e-01
 7     9    -3.099953724576634e-03
 7    10    -1.509553747135506e-02
 7    11    1.535746107543453e-01
 7    12    4.675927714822879e-03
 7    13    1.249188487478211e-02
 7    14    -4.518066183866170e-02
 7    15    -5.802777965062336e-02
 7    16    -3.663517798742337e-02
 7    17    1.584129594985926e-01
 7    18    -9.847881705547920e-02
 7    19    1.841551282263000e-02
 8     1    -3.054955635482848e-02
 8     2    7.486163390342912e-02
 8     3    9.412611830461010e-03
 8     4    -5.024173494766047e-02
 8     5    -1.220325194230652e-01
 8     6    -6.810437956011996e-02
 8     7    -6.215106664624159e-02
 8     9    3.657687918861775e-02
 8    10    6.157601819792256e-02
 8    11    1.370964720902205e-01
 8    12    6.941935483690283e-02
 8    13    1.492739671062192e-02
 8    14    -3.452346189840685e-02
 8    15    -6.018395039403398e-02
 8    16    -3.222374089037424e-02
 8    17    7.773463775757912e-02
 8    18    -1.777605937164196e-02
 8    19    -3.818535029382144e-03
 9     1    -7.332561474606462e-02
 9     2    2.683796479806630e-01
 9     3    -2.929686129564721e-01
 9     4    1.457657590696011e-01
 9     5    -3.288662068198950e-01
 9     6    3.917205101886858e-01
 9     7    1.284055282706039e-02
 9     8    -4.649664757234668e-01
 9    10    -2.591777920752710e-01
 9    11    6.274990086937072e-01
 9    12    2.051058007589813e-01
 9    13    -1.902299300173716e-01
 9    14    1.419081239955536e-02
 9    15    -1.848653178032993e-01
 9    16    1.654295609326108e-01
 9    17    -5.402900702179443e-02
 9    18    2.924690745676921e-02
 9    19    -1.174960314399962e-02
10     1    -1.072391737595301e-02
10     2    6.939307644762399e-02
10     3    -1.575609782720337e-01
10     4    1.406994913217040e-01
10     5    -9.056992867852257e-02
10     6    1.906924649687825e-01
10     7    6.252836770338456e-02
10     8    -7.827563424132050e-01
10     9    2.591777920752710e-01
10    11    2.542689254172763e-01
10    12    2.342681141444235e-01
10    13    -3.921840189752958e-01
10    14    1.263157363161296e-01
10    15    1.149136567278842e-01
10    16    3.550247253463942e-01
10    17    -7.073645750497071e-01
10    18    4.185074630122423e-01
10    19    -8.463005271639944e-02
11     1    2.714128057771656e-02
11     2    -7.170038370945850e-02
11     3    7.645544459911592e-03
11     4    5.481100498475773e-02
11     5    5.971715896361843e-02
11     6    -7.654419263258733e-03
11     7    -6.295441952708918e-02
11     8    -1.724723822749009e-01
11     9    -6.209996188319282e-02
11    10    -2.516353071117068e-02
11    12    8.760927550567477e-02
11    13    5.655914855299367e-02
11    14    8.923471114263692e-02
11    15    7.108417844410782e-02
11    16    6.704456679797768e-03
11    17    -9.699082743955859e-02
11    18    4.019574153751677e-02
11    19    -1.666576040102704e-03
12     1    1.941772248597720e-02
12     2    -4.954556094910413e-02
12     3    1.307975143458009e-02
12     4    4.858897819917493e-03
12     5    6.134155654815490e-02
12     6    1.062645062808051e-04
12     7    -2.714444515509233e-03
12     8    -1.236745205874719e-01
12     9    -2.874501980532381e-02
12    10    -3.283203866452538e-02
12    11    -1.240670535648221e-01
12    13    1.678294323612088e-02
12    14    1.158096153365210e-01
12    15    1.838849408313950e-01
12    16    4.783655276878521e-02
12    17    -1.288908237789775e-01
12    18    1.788733590685203e-02
12    19    9.463880991149497e-03
13     1    6.396428797302610e-02
13     2    -2.134677404088398e-01
13     3    1.894871994232759e-01
13     4    -5.971907437203194e-02
13     5    2.116126655271206e-01
13     6    -1.879784251791680e-01
13     7    -5.174358132268664e-02
13     8    -1.897575516071861e-01
13     9    1.902299300173716e-01
13    10    3.921840189752958e-01
13    11    -5.715109731680712e-01
13    12    -1.197521878520175e-01
13    14    -5.626638796372557e-02
13    15    6.504317812081553e-01
13    16    -4.963314932371933e-01
13    17    5.214028532453665e-01
13    18    -3.646069014315111e-01
13    19    9.160328091315074e-02
13    20    2.182992596685060e-04
14     1    -2.100295983122261e-02
14     2    5.584848420541342e-02
14     3    -7.675623117041647e-03
14     4    -4.469408293669182e-02
14     5    -3.494862282795989e-02
14     6    1.104342805978485e-02
14     7    3.940177006388467e-02
14     8    9.239829659896434e-02
14     9    -2.987733739680289e-03
14    10    -2.659451598811101e-02
14    11    -1.898410666302371e-01
14    12    -1.739780996496839e-01
14    13    1.184632570679541e-02
14    15    1.815288726860536e-01
14    16    -3.976900066251614e-02
14    17    2.825188782787310e-01
14    18    -1.594158472526583e-01
14    19    2.702622819307616e-02
14    20    -7.506918845248476e-04
14    21    4.596072762397026e-05
15     1    -2.107293537557443e-02
15     2    5.364681654910479e-02
15     3    -1.033669591397984e-02
15     4    -2.200607191125228e-02
15     5    -4.865576079433786e-02
15     6    4.902681424679508e-03
15     7    2.421884082034567e-02
15     8    7.708760849558624e-02
15     9    1.862706071701032e-02
15    10    -1.157871950519958e-02
15    11    -7.237416186184009e-02
15    12    -1.322057620379422e-01
15    13    -6.553761638366790e-02
15    14    -8.687602996044649e-02
15    16    4.320645494709836e-02
15    17    2.879986758132878e-01
15    18    -1.183846307452466e-02
15    19    -2.967092581994116e-02
15    20    2.802273883768960e-03
15    21    -3.592658825344821e-04
15    22    2.199587035925401e-05
16     1    -1.382586869172444e-01
16     2    4.101567996253321e-01
16     3    -2.372493808582428e-01
16     4    -4.886518883874998e-02
16     5    -3.355637555614996e-01
16     6    2.223725245901652e-01
16     7    1.517493421101037e-01
16     8    4.096292403504446e-01
16     9    -1.654295609326108e-01
16    10    -3.550247253463942e-01
16    11    -6.774625608170666e-02
16    12    -3.413305862246711e-01
16    13    4.963314932371933e-01
16    14    1.888904691286011e-01
16    15    -4.288049062756941e-01
16    17    -2.769519106584397e-01
16    18    5.593216934987102e-01
16    19    7.136595319669076e-02
16    20    -1.390566284088383e-01
16    21    2.781132568176766e-02
16    22    -3.565554574585598e-03
16    23    2.182992596685060e-04
17     1    5.483040608353645e-02
17     2    -1.493015800158978e-01
17     3    4.507277742478032e-02
17     4    7.619261994728092e-02
17     5    1.017028071535038e-01
17     6    -4.866398110786767e-02
17     7    -9.191929960439162e-02
17     8    -1.384258057902458e-01
17     9    7.568581183596402e-03
17    10    9.909022037929113e-02
17    11    1.372903027243963e-01
17    12    1.288323172061332e-01
17    13    -7.304002130845182e-02
17    14    -1.879751016538261e-01
17    15    -4.003954100333827e-01
17    16    3.879643797497504e-02
17    18    4.596039212365520e-01
17    19    -1.146317065072125e-01
17    20    7.142505993033453e-02
17    21    -1.947956179918214e-02
17    22    3.895912359836429e-03
17    23    -4.994759435687729e-04
17    24    3.058015981033304e-05
18     1    -3.405195877474763e-02
18     2    9.379114359105568e-02
18     3    -2.248835976839679e-02
18     4    -7.297490167257691e-02
18     5    -4.501007760665261e-02
18     6    3.653324872820740e-02
18     7    8.497530040234823e-02
18     8    4.707299812553654e-02
18     9    -6.092581189220737e-03
18    10    -8.718154903952866e-02
18    11    -8.461027952425292e-02
18    12    -2.658779784258919e-02
18    13    7.595323206069572e-02
18    14    1.577314273266430e-01
18    15    2.447528793859143e-02
18    16    -1.165153216137596e-01
18    17    -6.834670969416974e-01
18    19    8.947480181981602e-01
18    20    -3.186440069623375e-01
18    21    1.062146689874458e-01
18    22    -2.896763699657614e-02
18    23    5.793527399315227e-03
18    24    -7.427599229891317e-04
18    25    4.547509732586521e-05
19     1    2.090266958084112e-03
19     2    -6.642738626395678e-03
19     3    1.055692774892845e-03
19     4    1.178063437384285e-02
19     5    -2.252810382196339e-03
19     6    -5.797384899018110e-03
19     7    -1.442412314082909e-02
19     8    9.178862524431232e-03
19     9    2.221776101953427e-03
19    10    1.600301102325990e-02
19    11    3.184373031782678e-03
19    12    -1.276914134529197e-02
19    13    -1.732160464477485e-02
19    14    -2.427324836551683e-02
19    15    5.568257392345517e-02
19    16    -1.349485317608439e-02
19    17    1.547370678016196e-01
19    18    -8.121878040673881e-01
19    20    8.677262347509044e-01
19    21    -2.892420782503015e-01
19    22    9.641402608343383e-02
19    23    -2.629473438639104e-02
19    24    5.258946877278209e-03
19    25    -6.742239586254113e-04
19    26    4.127901787502519e-05


==> anc/P_6_6_15.txt <==
 1    2.880607858916397e-01
 2    1.560376162339675e+00
 3    2.403139445479289e-01
 4    1.531292896754208e+00
 5    1.245107365551116e+00
 6    2.403139445479289e-01
 7    1.218498444843265e+00
 8    1.730095305997005e+00
 9    2.403139445479289e-01
10    8.526541262207157e-01
11    1.839467231356713e+00
12    2.403139445479289e-01
13    1.350211172437031e+00
14    9.139950953929686e-01
15    1.008985635023947e+00


==> anc/P_7_7_19.txt <==
 1    2.849728764133438e-01
 2    1.581944475752550e+00
 3    1.906788034382274e-01
 4    1.540941479714396e+00
 5    1.364057822510450e+00
 6    1.906788034382274e-01
 7    7.898250961419140e-01
 8    2.423915139742974e+00
 9    1.906788034382274e-01
10    1.906788034382274e-01
11    1.926744502056983e+00
12    1.360560157266570e+00
13    1.906788034382274e-01
14    9.056654186504347e-01
15    1.892402571263988e+00
16    1.906788034382274e-01
17    1.361178027950545e+00
18    9.153370541851759e-01
19    1.008382557721311e+00

